Collective Contraction in the de Bruijn--Newman Heat Flow: Off-Zero Logarithmic Derivatives and Certified Barrier Refinements

We study the de Bruijn--Newman family $H_\tau(z)$, with heat-deformation parameter $\tau$ and $H_0(z)=\tfrac18,\xi(\tfrac12+\tfrac{iz}{2})$. The moving zeros considered here are therefore zeros of $H_\tau$, not directly of $\zeta(s)$. Retaining the collective interaction term in the zero dynamics, we prove that for a simple nonreal zero $z=x+iy$ of maximal imaginary height, [ \frac{d}{d\tau}y^2\le -2-4y^2\mathcal G_\tau(z), ] where $\mathcal G_\tau\ge0$ is a projected interaction sum. A second exact inequality bounds $\mathcal G_\tau$ below by an off-zero logarithmic derivative $-\operatorname{Im}(H_\tau'/H_\tau)(x+i\eta)$, providing a direct interface with the effective Polymath approximation $H_\tau=B_\tau F_\tau$. At the frontier $X=6000000185827$, $\tau_0=129/800$, and $y_0^2=87677/2500000$, a directed Cauchy certificate gives $\mathcal G_\tau>3/2$ for $\tau_0\le\tau\le0.178$, $x\ge X$, and $|y|\le y_0$. Combining this contraction with certified upper and lower zero-free barriers, a two-envelope argument reduces the maximal nonreal height to $0.08$ by time $0.1747532546428610755\ldots$; the classical de Bruijn contraction then completes the landing. Relative to the publicly replayable but not yet peer-reviewed $0.1787854$ base certificate, this yields the audit-relative bound [ \Lambda\le0.1779532546428610755\ldots . ] The collective contraction, logarithmic-derivative bridge, and new high-$x$ certificates are independent contributions.

==> anc/README.md <==
# Ancillary replay files for the arXiv v2 manuscript

The submitted main.tex is the 6 October 2026 revision containing Section 8.
The three ancillary archives are:

* gordon_hybrid_replay.tar.xz: exact Gordon-hybrid assembly, source constructors,
  independent analytic/numerical check programs, all saved receipts, head matrix,
  and a hash-bound fetcher for the frozen upstream inputs.
* raymond_head256_replay.tar.xz: directed head-pair extension through 256,
  complete final PRIMARY/ALTERNATE histories, all-cutoff gain witnesses,
  original source tables, verifier/producer code and regeneration instructions.
  Phase caches and intermediate ablation trajectories are regenerable and are
  explicitly omitted; the two final complete histories are included.
* raymond_geometry_exploration.tar.xz: the UNCERTIFIED complete-head/geometry
  study, including its source inputs, numerical tables and attribution replay.

Extract each .tar.xz with a tool supporting xz (for example 7-Zip or tar).
Read the Gordon and directed Raymond ARXIV_PACKAGE.md notes first; the
exploration has ARXIV_GEOMETRY_PACKAGE.md. Then consult their original READMEs.
These code/data archives omit duplicate manuscripts and binary runtimes.
Original identities, rights notices and mathematical trust boundaries remain
explicit. Repackaging introduces no new certification.

The complete earlier review bundle remains a separate, much larger artifact;
these are compact replay companions. SHA256SUMS.txt binds the exact files
submitted with this manuscript. No unsubmitted cache is silently described
as accompanying the arXiv source.

Extract the directed Raymond and exploratory geometry archives into the same
directory: they share raymond_head_pair_extension/ and frozen inputs. Read
raymond_head_pair_extension/ARXIV_PACKAGE.md after extracting the directed
archive, then the geometry-specific note after extracting the exploration.
Before rational history verification, run restore_shared_inputs.py. Before
full regeneration, also run restore_parent_files.py to fetch and hash-check
the omitted original source/runtime members required by the pinned integrity
checker. These dependencies and fetch commands are explicit.


==> anc/SHA256SUMS.txt <==
2465fa612c0b6e181c20aabf8abe05b6132c705c9ab11f0df0509a8abc093e6e  README.md
50510a69bfb6e5a8d9917f90669ba2e5b8e9f801c7acd3dde24b30a3302f2254  gordon_hybrid_replay.tar.xz
79e6bfb094cf293a8433ecb9234efe467995136f582f28add453d4d34fb1ef1b  raymond_geometry_exploration.tar.xz
b4452a902f5bc9b7ac939004cb24bf0287e7c02fa8c282050b434399f3411787  raymond_head256_replay.tar.xz
2d4783833f731e27fa7c6e18db9a1c65526175ffad35cdaa8e19b4cb5a7073d8  ../main.tex

